Demonstrating chart-plot: Closing the Last Mile of Academic Chart Generation

Large language models can translate a researcher's intent into runnable matplotlib code, yet the resulting chart rarely lands in a paper without multiple rounds of manual revision. We argue that the open problem is not chart code generation but chart publication: making the output look like a top-venue figure, survive the target layout, and respond to precise author edits. We present chart-plot, an agentic harness that closes this last mile through three components: (1) a style-aware code generator conditioned on a textual style skill distilled from accepted figures at the target venue, (2) a deployment-aware render loop that compiles the chart inside the target LaTeX context and revises until layout constraints are met, and (3) a structured edit layer that exposes every chart element as a directly manipulable handle. We report early results on three chart-type case studies (grouped bar, scaling line, paired distributions) and a small user study.

==> figures/scripts/_common.py <==
from __future__ import annotations

import csv
from pathlib import Path

import matplotlib as mpl
import matplotlib.pyplot as plt
import numpy as np


SCRIPT_DIR = Path(__file__).resolve().parent
FIG_DIR = SCRIPT_DIR.parent
DATA_PATH = (
    FIG_DIR.parent.parent
    / "paper-plot"
    / "tools"
    / "chart"
    / "spike"
    / "cases"
    / "case1"
    / "data.csv"
)

DATASETS = ["FinQA", "ConvFinQA", "TAT-QA"]
METHODS = ["Base", "+CoT", "+Tools", "+Tools+CoT"]
VIRIDIS_LOW = ["#4c78a8", "#72b7b2", "#54a24b", "#b279a2"]
SYSTEMS = ["#d8d8d8", "#b8c4d8", "#8ea5c8", "#5f7fa9"]
DEFAULTS = ["#1f77b4", "#ff7f0e", "#2ca02c", "#d62728"]


def setup_matplotlib() -> None:
    mpl.rcParams.update(
        {
            "pdf.fonttype": 42,
            "ps.fonttype": 42,
            "axes.unicode_minus": False,
            "font.size": 7,
            "axes.titlesize": 7,
            "axes.labelsize": 7,
            "xtick.labelsize": 6,
            "ytick.labelsize": 6,
            "legend.fontsize": 6,
        }
    )


def load_case1() -> dict[str, dict[str, tuple[float, float]]]:
    rows: dict[str, dict[str, tuple[float, float]]] = {d: {} for d in DATASETS}
    with DATA_PATH.open(newline="") as f:
        for row in csv.DictReader(f):
            rows[row["dataset"]][row["method"]] = (float(row["mean"]), float(row["std"]))
    return rows


def case_arrays():
    data = load_case1()
    means = np.array([[data[d][m][0] for m in METHODS] for d in DATASETS])
    stds = np.array([[data[d][m][1] for m in METHODS] for d in DATASETS])
    return means, stds


def grouped_bar(
    ax,
    *,
    colors=None,
    hatches=None,
    fontfamily="DejaVu Sans",
    grid=True,
    legend="right",
    legend_frame=True,
    title=None,
    fontsize=6.5,
    ticksize=5.8,
    labelsize=6.2,
    ylim=(0, 82),
    title_pad=2,
    annotate_values=False,
    error=True,
    swap_methods_2_3=False,
):
    means, stds = case_arrays()
    colors = list(colors or VIRIDIS_LOW)
    if swap_methods_2_3:
        colors[1], colors[2] = colors[2], colors[1]
    x = np.arange(len(DATASETS))
    width = 0.18
    offsets = (np.arange(len(METHODS)) - 1.5) * width
    hatches = hatches or [None] * len(METHODS)

    for i, method in enumerate(METHODS):
        ax.bar(
            x + offsets[i],
            means[:, i],
            width,
            yerr=stds[:, i] if error else None,
            capsize=1.6 if error else 0,
            color=colors[i],
            edgecolor="#2f2f2f",
            linewidth=0.35,
            hatch=hatches[i] or None,
            label=method,
            zorder=3,
        )
        if annotate_values:
            for xx, yy in zip(x + offsets[i], means[:, i]):
                ax.text(xx, yy + 2.2, f"{yy:.0f}", ha="center", va="bottom", fontsize=4.2)

    ax.set_xticks(x)
    ax.set_xticklabels(DATASETS, fontfamily=fontfamily)
    ax.set_ylabel("Accuracy (%)", fontfamily=fontfamily, labelpad=1.5, fontsize=labelsize)
    ax.set_ylim(*ylim)
    ax.tick_params(axis="both", labelsize=ticksize, length=2, pad=1)
    for label in ax.get_yticklabels() + ax.get_xticklabels():
        label.set_fontfamily(fontfamily)
    if title:
        ax.set_title(title, fontfamily=fontfamily, fontsize=fontsize, pad=title_pad)
    if grid:
        ax.grid(axis="y", color="#d8d8d8", linewidth=0.35, linestyle=":", zorder=0)
    else:
        ax.grid(False)
    ax.spines["top"].set_visible(False)
    ax.spines["right"].set_visible(False)
    ax.spines["left"].set_linewidth(0.45)
    ax.spines["bottom"].set_linewidth(0.45)

    if legend:
        if legend == "right":
            leg = ax.legend(
                loc="center left",
                bbox_to_anchor=(1.01, 0.5),
                frameon=legend_frame,
                borderaxespad=0.2,
                handlelength=1.0,
                handletextpad=0.4,
            )
        elif legend == "upper-left":
            leg = ax.legend(
                loc="upper left",
                frameon=legend_frame,
                borderpad=0.25,
                handlelength=1.0,
                handletextpad=0.4,
            )
        else:
            leg = ax.legend(
                loc="upper right",
                frameon=legend_frame,
                borderpad=0.25,
                handlelength=1.0,
                handletextpad=0.4,
            )
        leg.get_frame().set_linewidth(0.4)
        leg.get_frame().set_edgecolor("#888888")
        for text in leg.get_texts():
            text.set_fontfamily(fontfamily)
            text.set_fontsize(fontsize - 0.7)
    return ax


def panel_label(ax, label: str) -> None:
    ax.text(
        0.01,
        1.02,
        label,
        transform=ax.transAxes,
        ha="left",
        va="bottom",
        fontsize=6.5,
        fontweight="bold",
    )


def save_pdf(fig, name: str) -> None:
    path = FIG_DIR / name
    fig.savefig(path, bbox_inches="tight", pad_inches=0.015)
    plt.close(fig)


==> figures/scripts/fig1_teaser.py <==
from __future__ import annotations

import matplotlib.patches as patches
import matplotlib.pyplot as plt
from mpl_toolkits.axes_grid1.inset_locator import inset_axes

from _common import DEFAULTS, SYSTEMS, VIRIDIS_LOW, grouped_bar, panel_label, save_pdf, setup_matplotlib


def tiny_bar_pair(ax, loc, label, style):
    iax = inset_axes(
        ax,
        width="45%",
        height="72%",
        bbox_to_anchor=loc,
        bbox_transform=ax.transAxes,
        borderpad=0,
    )
    if style == "ai":
        grouped_bar(
            iax,
            colors=VIRIDIS_LOW,
            grid=True,
            legend="right",
            title=None,
            fontsize=4.7,
            ticksize=4.1,
            labelsize=4.3,
        )
    else:
        grouped_bar(
            iax,
            colors=SYSTEMS,
            hatches=["", "//", "\\\\", "xx"],
            fontfamily="DejaVu Serif",
            grid=False,
            legend="upper-right",
            title=None,
            fontsize=4.7,
            ticksize=4.1,
            labelsize=4.3,
        )
    iax.set_xlabel("")
    iax.set_ylabel("")
    ax.text(loc[0] + loc[2] / 2, 0.05, label, transform=ax.transAxes, ha="center", fontsize=4.7)


def deployment_pair(ax):
    left = inset_axes(ax, width="47%", height="72%", bbox_to_anchor=(0.02, 0.12, 0.47, 0.78), bbox_transform=ax.transAxes, borderpad=0)
    right = inset_axes(ax, width="47%", height="72%", bbox_to_anchor=(0.52, 0.12, 0.47, 0.78), bbox_transform=ax.transAxes, borderpad=0)
    grouped_bar(left, colors=VIRIDIS_LOW, grid=True, legend="right", title="Ablation", fontsize=4.8, ticksize=4.3, labelsize=4.3)
    grouped_bar(right, colors=DEFAULTS, grid=True, legend="upper-right", title="Ablation across financial-QA benchmarks", fontsize=4.2, ticksize=3.7, labelsize=3.8)
    right.set_title("Ablation across financial-QA benchmarks", fontsize=4.2, pad=-3)
    right.text(0.52, 0.83, "legend overlaps", transform=right.transAxes, color="#b23a3a", fontsize=4)
    right.annotate("", xy=(0.82, 0.72), xytext=(0.62, 0.82), xycoords="axes fraction", arrowprops=dict(arrowstyle="->", color="#b23a3a", lw=0.6))
    ax.text(0.255, 0.05, "default 6.4x4.8 in", transform=ax.transAxes, ha="center", fontsize=4.6)
    ax.text(0.755, 0.05, "in-paper 3.3 in", transform=ax.transAxes, ha="center", fontsize=4.6, color="#8f2222")


def edit_mismatch(ax):
    before = inset_axes(ax, width="44%", height="68%", bbox_to_anchor=(0.02, 0.17, 0.44, 0.74), bbox_transform=ax.transAxes, borderpad=0)
    after = inset_axes(ax, width="44%", height="68%", bbox_to_anchor=(0.54, 0.17, 0.44, 0.74), bbox_transform=ax.transAxes, borderpad=0)
    grouped_bar(before, colors=VIRIDIS_LOW, legend="upper-right", grid=True, fontsize=4.4, ticksize=3.9, labelsize=3.8)
    grouped_bar(after, colors=VIRIDIS_LOW, legend="upper-right", grid=True, fontsize=4.4, ticksize=3.9, labelsize=3.8)
    before.set_xlabel("")
    after.set_xlabel("")
    ax.annotate("move legend\nup-left a bit", xy=(0.42, 0.74), xytext=(0.23, 0.94), xycoords="axes fraction", textcoords="axes fraction", ha="center", fontsize=4.6, bbox=dict(boxstyle="round,pad=0.2", fc="#fff7d1", ec="#777777", lw=0.45), arrowprops=dict(arrowstyle="->", lw=0.6, color="#555555"))
    ax.annotate("", xy=(0.54, 0.56), xytext=(0.46, 0.56), xycoords="axes fraction", arrowprops=dict(arrowstyle="->", lw=0.9, color="#555555"))
    ax.text(0.76, 0.94, "still\non data", transform=ax.transAxes, ha="center", va="top", fontsize=4.5, color="#8f2222")


def main():
    setup_matplotlib()
    fig, axs = plt.subplots(1, 3, figsize=(3.3, 2.25))
    for ax in axs:
        ax.set_axis_off()
        ax.add_patch(patches.Rectangle((0, 0), 1, 1, transform=ax.transAxes, fill=False, lw=0.55, ec="#777777"))

    panel_label(axs[0], "(a) Style mismatch")
    tiny_bar_pair(axs[0], (0.02, 0.14, 0.44, 0.76), "AI-venue style", "ai")
    tiny_bar_pair(axs[0], (0.54, 0.14, 0.44, 0.76), "Systems-venue style", "systems")

    panel_label(axs[1], "(b) Deployment mismatch")
    deployment_pair(axs[1])

    panel_label(axs[2], "(c) Edit mismatch")
    edit_mismatch(axs[2])

    fig.subplots_adjust(left=0.01, right=0.99, top=0.92, bottom=0.04, wspace=0.08)
    save_pdf(fig, "fig1_teaser.pdf")


if __name__ == "__main__":
    main()


==> figures/scripts/fig2_pipeline.py <==
from __future__ import annotations

import matplotlib.patches as patches
import matplotlib.pyplot as plt

from _common import save_pdf, setup_matplotlib


def box(ax, xy, w, h, text, fc="#f8f8f8", lw=0.65):
    rect = patches.FancyBboxPatch(
        xy,
        w,
        h,
        boxstyle="round,pad=0.015,rounding_size=0.015",
        fc=fc,
        ec="#222222",
        lw=lw,
        transform=ax.transAxes,
    )
    ax.add_patch(rect)
    ax.text(xy[0] + w / 2, xy[1] + h / 2, text, transform=ax.transAxes, ha="center", va="center", fontsize=7)
    return rect


def arrow(ax, start, end, label=None, rad=0.0):
    ax.annotate(
        "",
        xy=end,
        xytext=start,
        xycoords="axes fraction",
        textcoords="axes fraction",
        arrowprops=dict(arrowstyle="->", lw=0.8, color="#333333", connectionstyle=f"arc3,rad={rad}"),
    )
    if label:
        ax.text((start[0] + end[0]) / 2, (start[1] + end[1]) / 2 + 0.045, label, transform=ax.transAxes, ha="center", fontsize=6, color="#444444")


def main():
    setup_matplotlib()
    fig, ax = plt.subplots(figsize=(6.7, 3.0))
    ax.set_axis_off()

    y, h = 0.52, 0.25
    xs = [0.02, 0.205, 0.395, 0.595, 0.81]
    ws = [0.14, 0.135, 0.145, 0.155, 0.15]
    box(ax, (xs[0], y), ws[0], h, "data (CSV)\n+\nintent (text)\n+\nstyle hint", fc="#f6f8fa")
    box(ax, (xs[1], y), ws[1], h, "L1 codegen\nLLM", fc="#eef5f2")
    box(ax, (xs[2], y), ws[2], h, "L2 layout extract\nexecute code +\nwalk Figure tree", fc="#f7f4ea")
    box(ax, (xs[3], y), ws[3], h, "L3 deploy loop\nrender in LaTeX\ncritic checks\nfont/legend/tick", fc="#f3f0f8")
    box(ax, (xs[4], y), ws[4], h, "publication-\nready figure", fc="#eef4fb")

    arrow(ax, (xs[0] + ws[0], y + h / 2), (xs[1], y + h / 2))
    arrow(ax, (xs[1] + ws[1], y + h / 2), (xs[2], y + h / 2), "matplotlib code")
    arrow(ax, (xs[2] + ws[2], y + h / 2), (xs[3], y + h / 2), "layout JSON\n{axes, lines, patches, legend}")
    arrow(ax, (xs[3] + ws[3], y + h / 2), (xs[4], y + h / 2))

    arrow(ax, (xs[3] + 0.02, y), (xs[1] + ws[1] * 0.58, y), "structured diagnostic", rad=-0.38)

    edit = box(ax, (0.60, 0.13), 0.21, 0.19, "edit layer\nweb UI drag/drop\nmutates layout JSON", fc="#fbf7f0")
    ax.text(0.575, 0.225, "human", transform=ax.transAxes, ha="right", va="center", fontsize=6)
    ax.add_patch(patches.Circle((0.56, 0.245), 0.018, transform=ax.transAxes, fc="#ffffff", ec="#333333", lw=0.6))
    ax.plot([0.56, 0.56], [0.225, 0.18], transform=ax.transAxes, color="#333333", lw=0.6)
    ax.plot([0.54, 0.58], [0.205, 0.205], transform=ax.transAxes, color="#333333", lw=0.6)
    ax.plot([0.56, 0.54], [0.18, 0.15], transform=ax.transAxes, color="#333333", lw=0.6)
    ax.plot([0.56, 0.58], [0.18, 0.15], transform=ax.transAxes, color="#333333", lw=0.6)
    arrow(ax, (0.705, 0.32), (0.705, y), "re-render", rad=0.0)
    arrow(ax, (0.60, y + 0.02), (0.705, 0.32), "layout JSON", rad=-0.15)

    ax.text(0.205 + ws[1] / 2, y + h - 0.04, "{}", transform=ax.transAxes, ha="center", va="center", fontsize=10, color="#47736a")
    ax.text(0.878, y + h - 0.05, "PDF", transform=ax.transAxes, ha="center", va="center", fontsize=8, color="#3c5f87")
    fig.subplots_adjust(left=0.01, right=0.99, top=0.98, bottom=0.03)
    save_pdf(fig, "fig2_pipeline.pdf")


if __name__ == "__main__":
    main()


==> figures/scripts/fig3_style_retrieval.py <==
from __future__ import annotations

import matplotlib.pyplot as plt

from _common import DEFAULTS, SYSTEMS, VIRIDIS_LOW, grouped_bar, panel_label, save_pdf, setup_matplotlib


def main():
    setup_matplotlib()
    fig, axs = plt.subplots(1, 3, figsize=(3.3, 2.15), sharey=True)
    configs = [
        ("(a) no retrieval", dict(colors=DEFAULTS, grid=True, legend="upper-right", title="default", fontsize=5.8, ticksize=4.8, labelsize=5.0)),
        ("(b) AI-venue retrieval", dict(colors=VIRIDIS_LOW, grid=True, legend="right", title="AI style", fontsize=5.8, ticksize=4.8, labelsize=5.0)),
        ("(c) systems retrieval", dict(colors=SYSTEMS, hatches=["", "//", "\\\\", "xx"], fontfamily="DejaVu Serif", grid=False, legend="upper-right", title="systems style", fontsize=5.8, ticksize=4.8, labelsize=5.0)),
    ]
    for ax, (label, kwargs) in zip(axs, configs):
        grouped_bar(ax, **kwargs)
        ax.set_xlabel("")
        panel_label(ax, label)
    for ax in axs[1:]:
        ax.set_ylabel("")
    fig.subplots_adjust(left=0.11, right=0.98, top=0.86, bottom=0.19, wspace=0.42)
    save_pdf(fig, "fig3_style_retrieval.pdf")


if __name__ == "__main__":
    main()


==> figures/scripts/fig4_deployment.py <==
from __future__ import annotations

import matplotlib.pyplot as plt

from _common import DEFAULTS, VIRIDIS_LOW, grouped_bar, save_pdf, setup_matplotlib


def status(ax, text, ok=False):
    mark = "OK" if ok else "X"
    color = "#2e7d32" if ok else "#b23a3a"
    ax.text(0.94, 0.93, mark, transform=ax.transAxes, ha="right", va="top", fontsize=7, color=color, fontweight="bold")
    ax.text(0.02, 0.93, text, transform=ax.transAxes, ha="left", va="top", fontsize=6, fontweight="bold")


def fail_arrow(ax, xy, text):
    ax.annotate(text, xy=xy, xytext=(xy[0] - 0.18, min(0.95, xy[1] + 0.18)), xycoords="axes fraction", textcoords="axes fraction", fontsize=4.3, color="#b23a3a", arrowprops=dict(arrowstyle="->", lw=0.55, color="#b23a3a"))


def main():
    setup_matplotlib()
    fig = plt.figure(figsize=(3.3, 2.8))
    gs = fig.add_gridspec(2, 3, height_ratios=[1, 1], wspace=0.34, hspace=0.46)
    axs = [fig.add_subplot(gs[0, i]) for i in range(3)]
    axs += [fig.add_subplot(gs[1, i]) for i in range(2)]

    grouped_bar(axs[0], colors=VIRIDIS_LOW, legend="right", grid=True, title="default size", fontsize=5.2, ticksize=4.6, labelsize=4.7)
    status(axs[0], "iter 0", ok=True)

    grouped_bar(axs[1], colors=DEFAULTS, legend="upper-right", grid=True, title="too long title clips", fontsize=4.4, ticksize=3.9, labelsize=3.8)
    axs[1].set_title("too long title clips", fontsize=4.2, pad=-2)
    fail_arrow(axs[1], (0.82, 0.78), "legend")
    fail_arrow(axs[1], (0.16, 0.02), "5.4pt")
    status(axs[1], "iter 1", ok=False)

    grouped_bar(axs[2], colors=VIRIDIS_LOW, legend="upper-right", grid=True, title="fonts fixed", fontsize=5.2, ticksize=4.6, labelsize=4.7)
    fail_arrow(axs[2], (0.83, 0.78), "overlap")
    status(axs[2], "iter 2", ok=False)

    grouped_bar(axs[3], colors=VIRIDIS_LOW, legend="right", grid=True, title="legend out", fontsize=5.4, ticksize=4.8, labelsize=4.8)
    status(axs[3], "iter 3", ok=False)
    axs[3].text(0.46, 0.08, "tight margin", transform=axs[3].transAxes, fontsize=4.2, color="#b23a3a")

    grouped_bar(axs[4], colors=VIRIDIS_LOW, legend="right", grid=True, title="constraints satisfied", fontsize=5.4, ticksize=4.8, labelsize=4.8)
    status(axs[4], "iter 4", ok=True)

    blank = fig.add_subplot(gs[1, 2])
    blank.set_axis_off()
    blank.text(0.02, 0.72, "critic constraints", fontsize=6.2, fontweight="bold")
    blank.text(0.02, 0.52, "font >= 6 pt\nlegend off data\ntitle in bbox", fontsize=5.5, linespacing=1.25)
    fig.subplots_adjust(left=0.08, right=0.98, top=0.94, bottom=0.09)
    save_pdf(fig, "fig4_deployment.pdf")


if __name__ == "__main__":
    main()


==> figures/scripts/fig5_edit_ui.py <==
from __future__ import annotations

import matplotlib.patches as patches
import matplotlib.pyplot as plt

from _common import METHODS, VIRIDIS_LOW, grouped_bar, save_pdf, setup_matplotlib


def chrome(ax):
    ax.set_axis_off()
    ax.add_patch(patches.Rectangle((0, 0), 1, 1, transform=ax.transAxes, fc="#fbfbfb", ec="#777777", lw=0.55))
    ax.add_patch(patches.Rectangle((0, 0.88), 1, 0.12, transform=ax.transAxes, fc="#f0f0f0", ec="#777777", lw=0.4))


def add_chart(ax, legend_loc="upper-right", handles=False):
    cax = ax.inset_axes([0.08, 0.12, 0.84, 0.70])
    grouped_bar(cax, colors=VIRIDIS_LOW, legend=legend_loc, grid=True, fontsize=4.6, ticksize=4.0, labelsize=4.0)
    cax.set_xlabel("")
    if handles:
        boxes = [(0.05, 0.02, 0.18, 0.13), (0.0, 0.22, 0.10, 0.42), (0.56, 0.57, 0.40, 0.24), (0.22, 0.15, 0.58, 0.65)]
        colors = ["#4c78a8", "#b279a2", "#54a24b", "#d48b45"]
        for (x, y, w, h), color in zip(boxes, colors):
            cax.add_patch(patches.Rectangle((x, y), w, h, transform=cax.transAxes, fill=False, ec=color, lw=0.65, ls="--", alpha=0.85))
    return cax


def cursor(ax, xy):
    x, y = xy
    ax.plot([x, x + 0.05, x + 0.028, x + 0.048, x + 0.035, x + 0.015, x], [y, y - 0.13, y - 0.115, y - 0.17, y - 0.178, y - 0.12, y], transform=ax.transAxes, color="#222222", lw=0.8)


def main():
    setup_matplotlib()
    fig, axs = plt.subplots(1, 3, figsize=(3.3, 2.25))
    for ax in axs:
        chrome(ax)

    axs[0].text(0.04, 0.93, "(a) handles", transform=axs[0].transAxes, fontsize=6, fontweight="bold", va="center")
    add_chart(axs[0], handles=True)
    axs[0].text(0.12, 0.78, "legend", transform=axs[0].transAxes, fontsize=4.7, color="#54a24b")

    axs[1].text(0.04, 0.93, "(b) drag legend", transform=axs[1].transAxes, fontsize=6, fontweight="bold", va="center")
    add_chart(axs[1], legend_loc="upper-right", handles=False)
    axs[1].annotate("", xy=(0.22, 0.73), xytext=(0.78, 0.73), xycoords="axes fraction", arrowprops=dict(arrowstyle="->", lw=0.8, ls="--", color="#555555"))
    cursor(axs[1], (0.62, 0.73))

    axs[2].text(0.04, 0.93, "(c) code mutation", transform=axs[2].transAxes, fontsize=6, fontweight="bold", va="center")
    add_chart(axs[2], legend_loc="upper-left", handles=False)
    axs[2].add_patch(patches.Rectangle((0.08, 0.02), 0.84, 0.18, transform=axs[2].transAxes, fc="#f7f7f7", ec="#b5b5b5", lw=0.45))
    axs[2].add_patch(patches.Rectangle((0.15, 0.075), 0.62, 0.055, transform=axs[2].transAxes, fc="#fff0b8", ec="none"))
    axs[2].text(0.12, 0.105, 'ax.legend(loc="upper left")', transform=axs[2].transAxes, fontsize=5.1, family="DejaVu Sans Mono", va="center")
    axs[2].text(0.10, 0.04, "AST mutation", transform=axs[2].transAxes, fontsize=4.6, color="#555555")

    fig.subplots_adjust(left=0.02, right=0.99, top=0.95, bottom=0.05, wspace=0.08)
    save_pdf(fig, "fig5_edit_ui.pdf")


if __name__ == "__main__":
    main()


==> figures/scripts/fig6_case_study.py <==
from __future__ import annotations

import matplotlib.pyplot as plt

from _common import DATASETS, METHODS, VIRIDIS_LOW, case_arrays, grouped_bar, panel_label, save_pdf, setup_matplotlib


def input_panel(ax):
    means, stds = case_arrays()
    ax.set_axis_off()
    panel_label(ax, "(a) input")
    rows = []
    for i, method in enumerate(METHODS):
        rows.append([method] + [f"{means[j, i]:.1f}+/-{stds[j, i]:.1f}" for j in range(len(DATASETS))])
    table = ax.table(
        cellText=rows,
        colLabels=["method"] + DATASETS,
        loc="center",
        cellLoc="center",
        colLoc="center",
        bbox=[0.0, 0.26, 1.0, 0.58],
    )
    table.auto_set_font_size(False)
    table.set_fontsize(4.6)
    for cell in table.get_celld().values():
        cell.set_linewidth(0.35)
        cell.set_edgecolor("#777777")
    ax.text(
        0.0,
        0.12,
        'intent: "ablation, grouped bars,\nstd error, AI-venue style"',
        transform=ax.transAxes,
        fontsize=5.0,
        va="top",
    )


def main():
    setup_matplotlib()
    fig, axs = plt.subplots(1, 3, figsize=(3.3, 2.25))
    input_panel(axs[0])

    grouped_bar(axs[1], colors=VIRIDIS_LOW, legend="upper-right", grid=True, title="L1 + style", fontsize=5.5, ticksize=4.8, labelsize=4.8)
    panel_label(axs[1], "(b) L1+style")
    axs[1].set_xlabel("")

    grouped_bar(
        axs[2],
        colors=VIRIDIS_LOW,
        legend="upper-left",
        grid=True,
        title="deployed + edits",
        fontsize=5.6,
        ticksize=5.0,
        labelsize=5.0,
        swap_methods_2_3=True,
    )
    panel_label(axs[2], "(c) deploy + 2 edits")
    axs[2].set_xlabel("")

    fig.subplots_adjust(left=0.04, right=0.99, top=0.86, bottom=0.18, wspace=0.40)
    save_pdf(fig, "fig6_case_study.pdf")


if __name__ == "__main__":
    main()


==> figures/src/make_figures.py <==
#!/usr/bin/env python3
from pathlib import Path
import subprocess

ROOT = Path(__file__).resolve().parent
OUT = ROOT.parent

PREAMBLE = r"""
\documentclass[tikz,border=1pt]{standalone}
\usepackage[T1]{fontenc}
\usepackage{tikz}
\usepackage{pgfplots}
\usepackage{amsmath,amssymb}
\usetikzlibrary{arrows.meta,positioning,calc,fit,shapes.misc,patterns}
\pgfplotsset{compat=1.18}
\definecolor{ink}{HTML}{1F2937}
\definecolor{muted}{HTML}{6B7280}
\definecolor{paper}{HTML}{FBFAF7}
\definecolor{blue}{HTML}{2D5B8A}
\definecolor{teal}{HTML}{2A9D8F}
\definecolor{green}{HTML}{4D8B31}
\definecolor{purple}{HTML}{6F5FA7}
\definecolor{yellow}{HTML}{E9C46A}
\definecolor{coral}{HTML}{D96C5F}
\definecolor{red}{HTML}{C84A45}
\tikzset{
  every node/.style={font=\sffamily, text=ink},
  panel/.style={draw=black!45, fill=paper, rounded corners=2pt, line width=.35pt},
  box/.style={draw=black!55, rounded corners=3pt, line width=.45pt, align=center, font=\sffamily\scriptsize},
  arrow/.style={-{Latex[length=2mm]}, line width=.55pt, draw=ink},
  callout/.style={draw=red!80!black, fill=red!7, rounded corners=2pt, font=\sffamily\tiny, text=red!75!black, inner sep=1.5pt}
}
\newcommand{\chartthumb}[5]{%
  \begin{scope}[shift={(#1,#2)}, x=1in, y=1in]
    \draw[fill=white, draw=black!35, rounded corners=1pt] (0,0) rectangle (#3,#4);
    \draw[black!55, line width=.25pt] (.14,.18) -- (.14,#4-.18) -- (#3-.12,#4-.18);
    \foreach \x/\h/\c in {.30/.45/blue,.52/.62/teal,.74/.38/green,1.00/.70/purple} {
      \draw[fill=\c!75, draw=\c!95!black, line width=.2pt] (\x,.18) rectangle ++(.13,\h);
    }
    \node[font=\sffamily\tiny, text=muted, anchor=south] at (#3/2,#4-.12) {#5};
  \end{scope}}
"""

FIGURES = {}

FIGURES["fig1_teaser"] = PREAMBLE + r"""
\begin{document}
\begin{tikzpicture}[x=1in,y=1in]
\path[use as bounding box] (0,0) rectangle (6.7,2.4);
\node[panel, minimum width=2.1in, minimum height=2.2in, anchor=south west] at (.05,.1) {};
\node[panel, minimum width=2.1in, minimum height=2.2in, anchor=south west] at (2.30,.1) {};
\node[panel, minimum width=2.1in, minimum height=2.2in, anchor=south west] at (4.55,.1) {};
\node[anchor=north west, font=\sffamily\bfseries\scriptsize] at (.13,2.20) {(a) Style mismatch};
\node[anchor=north west, font=\sffamily\bfseries\scriptsize] at (2.38,2.20) {(b) Deployment mismatch};
\node[anchor=north west, font=\sffamily\bfseries\scriptsize] at (4.63,2.20) {(c) Edit mismatch};

\chartthumb{.18}{1.20}{.58}{.62}{AI style}
\chartthumb{.82}{1.20}{.58}{.62}{default}
\draw[red,line width=1pt] (1.02,1.45) -- (1.20,1.63) (1.20,1.45) -- (1.02,1.63);
\node[font=\sffamily\tiny, text=red] at (1.11,1.08) {neither};
\begin{scope}[shift={(1.45,1.20)}, x=1in, y=1in]
  \draw[fill=white, draw=black!35, rounded corners=1pt] (0,0) rectangle (.58,.62);
  \draw[black!65, line width=.25pt] (.12,.16) -- (.12,.48) -- (.50,.48);
  \foreach \x/\h/\p in {.20/.28/north east lines,.33/.40/north west lines,.46/.22/crosshatch dots}
    \draw[pattern=\p, pattern color=black!55, draw=black!75, line width=.2pt] (\x,.16) rectangle ++(.08,\h);
  \node[font=\sffamily\tiny, text=muted] at (.29,.55) {systems};
\end{scope}
\node[font=\sffamily\tiny, align=center, text=muted] at (1.10,.62) {same data, three\\incompatible styles};

\chartthumb{2.43}{1.06}{.75}{.78}{default 6.4x4.8}
\begin{scope}[shift={(3.36,1.06)}, x=1in, y=1in]
  \draw[fill=white, draw=black!35, rounded corners=1pt] (0,0) rectangle (.75,.78);
  \draw[black!50, line width=.25pt] (.11,.15) -- (.11,.65) -- (.64,.65);
  \foreach \x/\h/\c in {.18/.34/blue,.31/.50/teal,.44/.42/green,.57/.58/purple}
    \draw[fill=\c!75, draw=\c!95!black, line width=.2pt] (\x,.15) rectangle ++(.08,\h);
  \draw[fill=white, draw=red!70, line width=.35pt] (.38,.40) rectangle (.70,.62);
  \node[font=\sffamily\tiny, text=red] at (.54,.51) {legend};
  \node[font=\sffamily\tiny, text=red] at (.36,.73) {title clipped};
\end{scope}
\draw[arrow] (3.22,1.45) -- (3.32,1.45);
\node[callout] at (3.05,.72) {tick 5.4 pt};
\node[callout] at (3.86,.72) {legend overlap};

\begin{scope}[shift={(4.72,.82)}, x=1in, y=1in]
  \draw[fill=white, draw=black!35, rounded corners=1pt] (0,0) rectangle (.72,.86);
  \draw[black!55, line width=.25pt] (.12,.16) -- (.12,.72) -- (.62,.72);
  \foreach \x/\h/\c in {.20/.48/blue,.34/.62/teal,.48/.38/green}
    \draw[fill=\c!75, draw=\c!95!black, line width=.2pt] (\x,.16) rectangle ++(.10,\h);
  \draw[fill=white, draw=black!55, line width=.3pt] (.36,.44) rectangle (.66,.66);
  \node[font=\sffamily\tiny] at (.51,.55) {legend};
\end{scope}
\node[draw=yellow!80!black, fill=yellow!25, rounded corners=3pt, font=\sffamily\tiny, align=center] at (5.60,1.96) {move legend\\up-left a bit};
\draw[-{Latex[length=1.7mm]}, draw=yellow!60!black, line width=.6pt, bend left=20] (5.46,1.74) to (5.18,1.49);
\begin{scope}[shift={(5.65,.82)}, x=1in, y=1in]
  \draw[fill=white, draw=black!35, rounded corners=1pt] (0,0) rectangle (.72,.86);
  \draw[black!55, line width=.25pt] (.12,.16) -- (.12,.72) -- (.62,.72);
  \foreach \x/\h/\c in {.20/.48/blue,.34/.62/teal,.48/.38/green}
    \draw[fill=\c!75, draw=\c!95!black, line width=.2pt] (\x,.16) rectangle ++(.10,\h);
  \draw[fill=white, draw=red!65, line width=.3pt] (.18,.47) rectangle (.48,.69);
  \node[font=\sffamily\tiny, text=red] at (.33,.58) {legend};
\end{scope}
\node[font=\sffamily\tiny, text=muted] at (6.02,.63) {still on data};
\end{tikzpicture}
\end{document}
"""

FIGURES["fig2_pipeline"] = PREAMBLE + r"""
\begin{document}
\begin{tikzpicture}[x=1in,y=1in]
\path[use as bounding box] (0,0) rectangle (6.7,2.5);
\node[box, fill=blue!8, minimum width=1.0in, minimum height=.50in] (input) at (.65,1.55) {data (CSV)\\+ intent\\+ style hint};
\node[box, fill=teal!9, minimum width=.92in, minimum height=.50in] (l1) at (1.85,1.55) {L1 codegen\\(LLM)};
\node[box, fill=green!9, minimum width=1.35in, minimum height=.58in] (l2) at (3.25,1.55) {L2 layout extract\\executes code\\walks Figure tree};
\node[box, fill=yellow!16, minimum width=1.42in, minimum height=.68in] (l3) at (4.95,1.55) {L3 deploy loop\\LaTeX render\\critic checks};
\node[box, fill=purple!10, minimum width=.95in, minimum height=.50in] (out) at (6.15,1.55) {publication-ready\\figure (PDF)};
\draw[arrow] (input) -- (l1);
\draw[arrow] (l1) -- node[above, font=\sffamily\tiny, text=muted] {matplotlib code} (l2);
\draw[arrow] (l2) -- node[above, font=\sffamily\tiny, text=muted] {layout JSON} (l3);
\draw[arrow] (l3) -- (out);
\draw[arrow, rounded corners=8pt] (l3.south) -- +(0,-.38) -| node[pos=.35, below, font=\sffamily\tiny, text=muted] {structured diagnostic} (l1.south);
\node[box, fill=white, minimum width=1.25in, minimum height=.44in] (edit) at (3.95,.48) {edit layer\\web UI, drag/drop};
\draw[arrow] (edit.north) -- node[right, font=\sffamily\tiny, text=muted] {AST mutation} (3.95,1.20);
\draw[fill=ink!65] (3.25,.50) circle (.045);
\draw[ink!65, line width=.5pt] (3.25,.45) -- (3.25,.34) (3.17,.39) -- (3.33,.39) (3.25,.34) -- (3.18,.25) (3.25,.34) -- (3.32,.25);
\node[font=\sffamily\footnotesize\bfseries, anchor=west] at (.08,2.28) {chart-plot architecture};
\node[font=\sffamily\tiny, text=muted, anchor=west] at (.08,.14) {The loop reasons over rendered constraints and structured chart handles, not screenshots alone.};
\end{tikzpicture}
\end{document}
"""

FIGURES["fig3_style_retrieval"] = PREAMBLE + r"""
\begin{document}
\begin{tikzpicture}[x=1in,y=1in]
\path[use as bounding box] (0,0) rectangle (6.7,2.4);
\foreach \x/\title in {.12/(a) no retrieval,2.35/(b) AI-venue retrieval,4.58/(c) systems-venue retrieval} {
  \node[panel, minimum width=2.0in, minimum height=2.15in, anchor=south west] at (\x,.12) {};
  \node[font=\sffamily\bfseries\scriptsize, anchor=west] at (\x+.08,2.12) {\title};
  \draw[black!60, line width=.35pt] (\x+.32,.48) -- (\x+.32,1.88) -- (\x+1.80,1.88);
  \foreach \yy/\lab in {.65/50,.98/60,1.31/70,1.64/80} {
    \node[font=\sffamily\tiny, text=muted, anchor=east] at (\x+.28,\yy) {\lab};
  }
  \node[font=\sffamily\tiny, text=muted] at (\x+1.06,.25) {FinQA \quad ConvFinQA \quad TAT-QA};
}
\foreach \x/\cols in {.12/{red!70/blue!75/yellow!80/green!70},2.35/{blue!75/teal!75/green!70/purple!65}} {
  \foreach \g/\base in {0/.48,1/.93,2/1.38} {
    \foreach \i/\h/\c in {0/.64/blue,1/.82/teal,2/.96/green,3/1.10/purple}
      \draw[fill=\c!70, draw=\c!90!black, line width=.2pt] (\x+.42+\base+\i*.07,.48) rectangle ++(.055,\h);
  }
}
\begin{scope}[x=1in,y=1in]
  \foreach \g/\base in {0/.48,1/.93,2/1.38} {
    \foreach \i/\h/\p in {0/.64/north east lines,1/.82/north west lines,2/.96/horizontal lines,3/1.10/crosshatch}
      \draw[pattern=\p, pattern color=black!55, fill=white, draw=black!70, line width=.25pt] (4.58+.42+\base+\i*.07,.48) rectangle ++(.055,\h);
  }
\end{scope}
\foreach \x in {2.35} {
  \foreach \yy in {.65,.98,1.31,1.64} \draw[black!10] (\x+.32,\yy) -- (\x+1.80,\yy);
}
\node[font=\sffamily\tiny, align=left] at (1.05,1.80) {Base\\+CoT\\+Tools\\+Tools+CoT};
\node[font=\sffamily\tiny, align=left] at (3.22,1.80) {Base\\+CoT\\+Tools\\+Tools+CoT};
\draw[fill=white, draw=black!45] (5.55,1.43) rectangle (6.25,1.76);
\node[font=\rmfamily\tiny, align=left] at (5.90,1.60) {in-frame\\legend};
\node[font=\sffamily\tiny, text=muted] at (.22,.10) {Accuracy (\%)};
\end{tikzpicture}
\end{document}
"""

FIGURES["fig4_deployment"] = PREAMBLE + r"""
\begin{document}
\begin{tikzpicture}[x=1in,y=1in]
\path[use as bounding box] (0,0) rectangle (3.3,2.45);
\foreach \x/\y/\lab/\ok in {
  .08/1.33/iter 0/\checkmark,
  1.17/1.33/iter 1/\times,
  2.26/1.33/iter 2/\times,
  .63/.18/iter 3/\times,
  1.72/.18/iter 4/\checkmark} {
  \node[panel, minimum width=.96in, minimum height=.95in, anchor=south west] at (\x,\y) {};
  \node[font=\sffamily\bfseries\tiny, anchor=west] at (\x+.05,\y+.83) {$\ok$ \lab};
  \draw[fill=white, draw=black!35] (\x+.10,\y+.17) rectangle (\x+.86,\y+.72);
  \draw[black!55, line width=.23pt] (\x+.22,\y+.27) -- (\x+.22,\y+.64) -- (\x+.78,\y+.64);
  \foreach \b/\h/\c in {.32/.18/blue,.44/.30/teal,.56/.24/green,.68/.40/purple}
    \draw[fill=\c!70, draw=\c!90!black, line width=.18pt] (\x+\b,\y+.27) rectangle ++(.07,\h);
}
\node[font=\sffamily\tiny, text=muted] at (.56,1.56) {default};
\draw[fill=white, draw=red!70, line width=.25pt] (1.78,1.75) rectangle (2.10,1.97);
\node[callout] at (1.65,1.42) {tick 5.4 pt};
\node[callout] at (1.91,1.31) {legend overlap};
\node[callout] at (1.95,2.14) {title clip};
\draw[fill=white, draw=red!70, line width=.25pt] (2.84,1.77) rectangle (3.18,1.99);
\node[callout] at (2.77,1.41) {legend on data};
\draw[fill=white, draw=black!50, line width=.25pt] (1.25,.78) rectangle (1.58,.95);
\node[callout] at (1.14,.36) {tight margin};
\draw[fill=white, draw=black!40, line width=.22pt] (1.90,.78) rectangle (2.47,.96);
\node[font=\sffamily\tiny, text=muted] at (2.19,.87) {legend};
\draw[arrow] (1.05,1.80) -- (1.15,1.80);
\draw[arrow] (2.14,1.80) -- (2.24,1.80);
\draw[arrow] (2.74,1.31) -- (1.30,1.05);
\draw[arrow] (1.60,.65) -- (1.70,.65);
\node[font=\sffamily\tiny, text=muted, align=center] at (1.65,.05) {diagnose rendered failures, revise code, stop when constraints pass};
\end{tikzpicture}
\end{document}
"""

FIGURES["fig5_edit_ui"] = PREAMBLE + r"""
\begin{document}
\begin{tikzpicture}[x=1in,y=1in]
\path[use as bounding box] (0,0) rectangle (3.3,2.4);
\foreach \y/\t in {1.62/(a) handles,.86/(b) drag legend,.10/(c) result + code mutation} {
  \node[panel, minimum width=3.10in, minimum height=.68in, anchor=south west] at (.10,\y) {};
}
\foreach \y in {1.72,.96,.20} {
  \draw[fill=white, draw=black!30] (.96,\y+.08) rectangle (2.55,\y+.50);
  \draw[black!55, line width=.25pt] (1.10,\y+.16) -- (1.10,\y+.42) -- (2.40,\y+.42);
  \foreach \x/\h/\c in {1.24/.16/blue,1.44/.25/teal,1.64/.20/green,1.84/.30/purple}
    \draw[fill=\c!65, draw=\c!90!black, line width=.2pt] (\x,\y+.16) rectangle ++(.11,\h);
}
\draw[dashed, draw=coral, line width=.5pt] (1.06,1.83) rectangle (2.45,2.13);
\draw[dashed, draw=teal, line width=.5pt] (2.05,1.97) rectangle (2.46,2.15);
\foreach \p in {(1.06,1.83),(2.45,1.83),(1.06,2.13),(2.45,2.13),(2.05,1.97),(2.46,2.15)}
  \draw[fill=white, draw=coral, line width=.4pt] \p circle (.025);
\node[font=\sffamily\tiny, text=muted, align=left, anchor=west] at (.22,1.80) {addressable\\elements};
\draw[fill=white, draw=black!50] (2.02,1.15) rectangle (2.44,1.34);
\draw[dashed, -{Latex[length=1.6mm]}, draw=purple, line width=.6pt] (2.22,1.24) .. controls (1.92,1.46) and (1.50,1.44) .. (1.25,1.26);
\node[font=\sffamily\tiny] at (2.70,1.24) {$\nwarrow$};
\draw[fill=white, draw=black!50] (1.05,.49) rectangle (1.48,.68);
\node[draw=black!40, fill=blue!6, rounded corners=2pt, font=\ttfamily\tiny, anchor=west] at (1.65,.53) {ax.legend(loc="upper left")};
\node[draw=green!60!black, fill=green!8, rounded corners=2pt, font=\sffamily\tiny, anchor=west] at (1.65,.31) {AST mutation};
\node[font=\sffamily\bfseries\tiny, anchor=west, fill=paper, inner sep=1pt] at (.20,2.20) {(a) handles};
\node[font=\sffamily\bfseries\tiny, anchor=west, fill=paper, inner sep=1pt] at (.20,1.44) {(b) drag legend};
\node[font=\sffamily\bfseries\tiny, anchor=west, fill=paper, inner sep=1pt] at (.20,.68) {(c) result + code mutation};
\end{tikzpicture}
\end{document}
"""

FIGURES["fig6_case_study"] = PREAMBLE + r"""
\begin{document}
\begin{tikzpicture}[x=1in,y=1in]
\path[use as bounding box] (0,0) rectangle (6.7,2.6);
\foreach \x/\t in {.10/(a) input,2.32/(b) L1 + style: before,4.54/(c) deploy + 2 edits: after} {
  \node[panel, minimum width=2.05in, minimum height=2.32in, anchor=south west] at (\x,.15) {};
  \node[font=\sffamily\bfseries\scriptsize, anchor=west] at (\x+.08,2.32) {\t};
}
\begin{scope}[x=1in,y=1in]
\draw[fill=white, draw=black!35] (.25,1.12) rectangle (1.95,2.04);
\foreach \i in {1,2,3,4} \draw[black!20] (.25,1.12+\i*.18) -- (1.95,1.12+\i*.18);
\foreach \x in {.66,1.10,1.54} \draw[black!20] (\x,1.12) -- (\x,2.04);
\node[font=\sffamily\tiny] at (.45,1.92) {method};
\node[font=\sffamily\tiny] at (.88,1.92) {FinQA};
\node[font=\sffamily\tiny] at (1.32,1.92) {Conv};
\node[font=\sffamily\tiny] at (1.75,1.92) {TAT};
\foreach \r/\m/\a/\b/\c in {0/Base/42.1/39.5/46.0,1/+CoT/51.8/48.2/54.1,2/+Tools/58.7/55.0/60.4,3/+Both/64.3/61.2/67.5} {
  \node[font=\sffamily\tiny, anchor=west] at (.30,1.74-\r*.18) {\m};
  \node[font=\sffamily\tiny] at (.88,1.74-\r*.18) {\a};
  \node[font=\sffamily\tiny] at (1.32,1.74-\r*.18) {\b};
  \node[font=\sffamily\tiny] at (1.75,1.74-\r*.18) {\c};
}
\node[draw=yellow!70!black, fill=yellow!18, rounded corners=3pt, align=center, font=\sffamily\tiny] at (1.10,.62) {intent: ablation, grouped bars,\\std error, AI-venue style};
\end{scope}
\foreach \x/\legendx/\legendy in {2.32/3.55/1.78,4.54/4.78/1.88} {
  \draw[fill=white, draw=black!30] (\x+.18,.48) rectangle (\x+1.87,2.08);
  \draw[black!55, line width=.28pt] (\x+.42,.72) -- (\x+.42,1.88) -- (\x+1.72,1.88);
  \foreach \yy in {.95,1.18,1.41,1.64} \draw[black!10] (\x+.42,\yy) -- (\x+1.72,\yy);
  \foreach \g/\base in {0/.55,1/.93,2/1.31} {
    \foreach \i/\h/\c in {0/.38/blue,1/.58/teal,2/.73/green,3/.92/purple}
      \draw[fill=\c!70, draw=\c!90!black, line width=.2pt] (\x+\base+\i*.055,.72) rectangle ++(.045,\h);
  }
  \node[font=\sffamily\tiny, text=muted] at (\x+1.08,.32) {Accuracy with std error};
}
\draw[fill=white, draw=red!65, line width=.35pt] (3.35,1.55) rectangle (4.05,1.90);
\node[font=\sffamily\tiny, text=red] at (3.70,1.73) {legend};
\node[font=\sffamily\tiny, text=red] at (3.70,1.42) {before};
\draw[fill=white, draw=black!45, line width=.30pt] (4.78,1.82) rectangle (5.48,2.05);
\node[font=\sffamily\tiny, text=muted] at (5.13,1.94) {legend};
\node[font=\sffamily\tiny, text=green!50!black] at (5.62,1.52) {after};
\draw[arrow] (4.28,1.28) -- (4.48,1.28);
\end{tikzpicture}
\end{document}
"""


def main() -> None:
    for name, tex in FIGURES.items():
        tex_path = ROOT / f"{name}.tex"
        tex_path.write_text(tex, encoding="utf-8")
        subprocess.run(
            ["latexmk", "-pdf", "-interaction=nonstopmode", f"{name}.tex"],
            cwd=ROOT,
            check=True,
            stdout=subprocess.PIPE,
            stderr=subprocess.STDOUT,
            text=True,
        )
        pdf = ROOT / f"{name}.pdf"
        target = OUT / f"{name}.pdf"
        target.write_bytes(pdf.read_bytes())
        print(target)


if __name__ == "__main__":
    main()

